pythOS: A Python library for solving IVPs by operator splitting

Operator-splitting methods are widespread in the numerical solution of differential equations, especially the initial-value problems in ordinary differential equations that arise from a method-of-lines discretization of partial differential equations. Such problems can often be solved more effectively by treating the various terms individually with specialized methods rather than simultaneously in a monolithic fashion. This paper describes \pythOS, a Python software library for the systematic solution of differential equations by operator-splitting methods. The functionality of \pythOS\ focuses on fractional-step methods, including those with real and complex coefficients, but it also implements additive Runge--Kutta methods, generalized additive Runge--Kutta methods, and multi-rate, and multi-rate infinitesimal methods. Experimentation with the solution of practical problems is facilitated through an interface to the \Firedrake\ library for the finite element spatial discretization of partial differential equations and further enhanced by the convenient implementation of exponential time-integration methods and fully implicit Runge--Kutta methods available from the \Irksome\ software library. The functionality of \pythOS\ as well as some less generally appreciated aspects of operator-splitting methods are demonstrated by means of examples.

==> code/ADR_2D_work_precision.m <==
clear all, close all 
Strang  = [ 
0.0025 40 0.0015778284915158624 0.9651578898761957 0.0920
0.0016666666666666668 60 0.0006902547046041357 2.0390019390809617 0.1182
0.00125 80 0.0003892539448084384 1.9911867175353328 0.1570
0.001 100 0.00024977204140805536 1.9883311657974192 0.1977
0.0005 200 6.273986092287945e-05 1.9931577596062762 0.3971
0.00025 400 1.570642215436233e-05 1.998027751894304 0.7967
0.000125 800 3.927962676418806e-06 1.9995014529174695 1.5897
6.25e-05 1600 9.820748408213872e-07 1.999876344126297 3.1979
3.125e-05 3200 2.4552393123393373e-07 1.9999693209859377 6.2656
];
CLT2  = [ 
0.0025 40 0.004408697898709202 0.8114421772223901 0.1442
0.0016666666666666668 60 0.001533648374707902 2.604243640680126 0.2140
0.00125 80 0.0008350805450125427 2.11301506554935 0.2857
0.001 100 0.0005312598039569647 2.0268432766816686 0.3500
0.0005 200 0.00013281554368638193 1.999993561874537 0.6318
0.00025 400 3.325610049553788e-05 1.9977330804157807 1.2313
0.000125 800 8.319552291498553e-06 1.9990412143579992 2.4832
6.25e-05 1600 2.0804567590911774e-06 1.999605590006276 4.9075
3.125e-05 3200 5.201767130431522e-07 1.9998265830991122 11.0006
];
CLT3 = [ 
0.0025 40 0.00027368045425336484 1.227228998738098 0.2762
0.0016666666666666668 60 5.64310574998648e-05 3.8941489589512353 0.4062
0.00125 80 1.9417319688331418e-05 3.7084488008356895 0.5493
0.001 100 8.79366861331358e-06 3.5498827718143335 0.6780
0.0005 200 8.911396852995809e-07 3.302741670394515 1.4060
0.00025 400 1.050220483779484e-07 3.084959350789868 2.7259
0.000125 800 1.2980680681324922e-08 3.016254297241447 5.4996
6.25e-05 1600 1.6216028042410614e-09 3.000873643518951 11.0141
3.125e-05 3200 2.0289762440854736e-10 2.998596610012309 21.3217
];

Strang3 = [ 
0.0025 40 7.9550423487485e-05 1.4120669777404147 0.2355
0.0016666666666666668 60 1.8303834616001586e-05 3.623691580784755 0.3278
0.00125 80 6.8372275424407685e-06 3.422974021108316 0.4454
0.001 100 3.272039323634505e-06 3.302667176259971 0.5572
0.0005 200 3.6776101964514873e-07 3.153349610443809 1.1188
0.00025 400 4.459584551066118e-08 3.0437873492765677 2.2138
0.000125 800 5.5307764876755556e-09 3.0113553713862125 4.8786
6.25e-05 1600 6.899758632554335e-10 3.0028642408559967 9.9238
3.125e-05 3200 8.620436668931424e-11 3.0007130382825076 20.3932
];

osmethods  = ["Strang",  "CLT2","CLT3", "Strang3"]; %["OSNNS2P2-N", "Strang", "OSNNS4P3-N", "PP3_4A_3"]; 
Legend = ["Strang", "CLT2", "CLT3"]; %"Complex Lie Trotter 2", "Complex Lie Trotter 3"];%, "$\Psi^{S}_{\Delta t}(3)$"]; 

figure
markersize = 8;
linewidth = 2;

%
loglog(Strang(:,1), Strang(:,3),'-o', 'MarkerSize', markersize, 'LineWidth', linewidth);
hold on
loglog(CLT2(:,1), CLT2(:,3), '-v', 'MarkerSize', markersize, 'LineWidth', linewidth);
loglog(CLT3(:,1), CLT3(:,3), '-s', 'MarkerSize', markersize, 'LineWidth', linewidth);


% for order of converge samplying 
x_order = linspace(min(Strang(:,1)), max(Strang(:,1)),10);
y2_order = x_order.^2.*(1e2);
y3_order = x_order.^3.*(1e3);
loglog(x_order,y2_order,'k--', 'LineWidth',3)
loglog(x_order,y3_order,'k:', 'LineWidth',3)
Legend = [Legend, "order 2", "order 3"];
  legend(Legend,"Location", "southeast")
xlabel("$\Delta t$","Interpreter","latex")
ylabel("L2 Error") 
%set(gca,'fontsize', 24) 
hold off


==> code/ADR_OS_FEM_convergence.m <==
clear all, close all
Godunov_FE=[
%0.0005 200 1.4022847525182442 -0.04076451036190146 51.6807
%0.00025 400 0.9959356707805856 0.4936548732301604 105.8036
0.000125 800 0.00012427055886152604 12.968352298116859 216.7377
6.25e-05 1600 6.714653947961475e-05 0.8880995909234433 409.8308
3.125e-05 3200 3.493317190294528e-05 0.9427154054370291 835.1841
1.5625e-05 6400 1.7819732719341456e-05 0.9711219463518952 1746.6755
7.8125e-06 12800 8.999782138875714e-06 0.9855137147237342 3861.4588
];
Strang = [
.0005 200 2.5387123849643543e-05 1.275766230812918 282.6659
0.00025 400 4.706119776746001e-06 2.431487014303469 548.1022
0.000125 800 1.0298885083841454e-06 2.192049873997329 1557.2878
6.25e-05 1600 2.414000718659802e-07 2.092990154756584 3303.0895
3.125e-05 3200 5.845559811455407e-08 2.0460130065955804 7389.4896
1.5625e-05 6400 1.4383509763921539e-08 2.0229254387466726 13474.7209
7.8125e-06 12800 3.5673673437096333e-09 2.011484067450197 22166.1250
];
PP3 = [
0.0005 200 8.127157737524069e-06 1.413097317460218 988.1792
0.00025 400 8.945511551214895e-07 3.1835150046814578 4441.6634
0.000125 800 1.0347111555509334e-07 3.1119358966250092 10698.1298
6.25e-05 1600 1.2406758283396615e-08 3.060029975575865 15965.0256
3.125e-05 3200 1.5181043366773973e-09 3.030783354982379 26069.8963
1.5625e-05 6400 1.8827995690458776e-10 3.0113196150542816 36361.4295
7.8125e-06 12800 2.6370289945087768e-11 3.038912989311759 43516.4818
];
Y43 = [
0.001 100 0.00011342553075472202 1.19516913964284 1900.1704
0.0005 200 2.999978417601431e-06 5.240649478571583 3934.2922
0.00025 400 2.1403837381942013e-07 3.809010743575414 7881.8947
0.000125 800 1.3249967407550204e-08 4.013808757023994 12443.2183
6.25e-05 1600 8.197412788279932e-10 4.014676352729023 22229.4274
3.125e-05 3200 5.248357973784111e-11 3.9652306179059202 40819.7287
1.5625e-05 6400 1.2279989475367614e-11 2.09555680070757 64595.5289
%7.8125e-06 12800 1.1810338692213271e-11 0.05625898587386969 30367.0068
];
markersize = 8;
linewidth = 2;

loglog(Godunov_FE(:,1), Godunov_FE(:,3),'-o', 'MarkerSize', markersize, 'LineWidth', linewidth); 
hold on
loglog(Strang(:,1), Strang(:,3), '-v', 'MarkerSize', markersize, 'LineWidth', linewidth);  
loglog(PP3(:,1), PP3(:,3), '-s', 'MarkerSize', markersize, 'LineWidth', linewidth); 
loglog(Y43(:,1), Y43(:,3), '-+', 'MarkerSize', markersize, 'LineWidth', linewidth);
loglog(Godunov(:,1), 10*Godunov(:,1), 'k-', 'LineWidth', linewidth);
loglog(Godunov(:,1), 5*100*Godunov(:,1).^2, 'k--', 'LineWidth',  linewidth);  
loglog(Godunov(:,1), 0.1*(100*Godunov(:,1)).^3, 'k:', 'LineWidth',  linewidth); 
loglog(Godunov(:,1), 0.01*(100*Godunov(:,1)).^4, 'k-.', 'LineWidth', linewidth);
legend("Godunov", "Strang", "PP3\_4A-3", "Yoshida", "order 1", "order 2", "order 3", "order 4", 'Location','southeast') 
xlabel("$\Delta t$", 'Interpreter','latex')
ylabel("Error")
xlim([10^-5, 10^-3.5])
ylim([10^-14, 10^-0])
%set(gca,'FontSize',24)



==> code/ADR_OS_convergence.m <==
clear all, close all,
Godunov_N = [ 
0.0005 200 0.014148172352081797 0.5134005715427254 0.1796
0.00025 400 0.007020139774050163 1.011044038455198 0.3243
0.000125 800 0.0034969181514262 1.0054157266730799 0.6957
6.25e-05 1600 0.0017451983045464012 1.0026930515764143 1.3100
3.125e-05 3200 0.0008717863738408264 1.0013444178262547 2.4315
1.5625e-05 6400 0.0004356902314311579 1.0006718872273084 5.1445
7.8125e-06 12800 0.0002177944024569929 1.000335891322747 10.5127
];
Strang_N  = [ 
0.0005 200 6.273983237021335e-05 1.166681470078962 0.3018
0.00025 400 1.5706419704345055e-05 1.9980273203727559 0.5498
0.000125 800 3.927962513177087e-06 1.9995012878307676 1.2987
6.25e-05 1600 9.820748312124873e-07 1.9998762982852487 2.3869
3.125e-05 3200 2.4552393205943573e-07 1.9999693020195606 5.2734
1.5625e-05 6400 6.138103660253699e-08 1.9999987404788937 9.5141
7.8125e-06 12800 1.5345346225208876e-08 1.999991813647501 20.1079
];
PP3_4A_3  = [ 
0.0005 200 4.321615732233767e-06 1.4892461161337163 0.9693
0.00025 400 3.0287411780307487e-07 3.8347805943135143 1.7821
0.000125 800 2.5249555495530912e-08 3.5843884021193424 3.9298
6.25e-05 1600 2.5908879305008736e-09 3.2847394723902195 7.4511
3.125e-05 3200 3.017205618216993e-10 3.1021616901997815 16.5768
1.5625e-05 6400 3.7003700185641985e-11 3.0274715720407888 34.1341
7.8125e-06 12800 4.5734397057988045e-12 3.016318003815358 69.1591
];
Yoshida_3  = [ 
0.0005 200 5.7401711786837165e-06 1.455021617866599 0.8783
0.00025 400 3.063211954431761e-07 4.227976659754306 1.5696
0.000125 800 1.8257170986493607e-08 4.068510058514534 3.2544
6.25e-05 1600 1.1279327927648236e-09 4.016710218673112 7.0245
3.125e-05 3200 7.034678456105236e-11 4.003052816220038 14.1378
1.5625e-05 6400 4.300555319272671e-12 4.031889613356852 24.2013
7.8125e-06 12800 2.9856686615331195e-13 3.848396988709857 43.9339
];

markersize = 8;
linewidth = 2;

figure 
loglog(Godunov_N(:,1), Godunov_N(:,3),'-o', 'MarkerSize', markersize, 'LineWidth', linewidth); 
hold on
loglog(Strang_N(:,1), Strang_N(:,3), '-v', 'MarkerSize', markersize, 'LineWidth', linewidth);  
loglog(PP3_4A_3(:,1), PP3_4A_3(:,3), '-s', 'MarkerSize', markersize, 'LineWidth', linewidth);
loglog(Yoshida_3(:,1), Yoshida_3(:,3), '-+', 'MarkerSize', markersize, 'LineWidth', linewidth);
loglog(Godunov_N(:,1), 10^2*Godunov_N(:,1), 'k-', 'LineWidth',  linewidth);  
loglog(Godunov_N(:,1), 10^3*Godunov_N(:,1).^2, 'k--', 'LineWidth',  linewidth);  
loglog(Godunov_N(:,1), 10^5*Godunov_N(:,1).^3, 'k:', 'LineWidth',  linewidth); 
loglog(Godunov_N(:,1), 10^7*Godunov_N(:,1).^4, 'k-.', 'LineWidth',  linewidth); 
legend("Godunov", "Strang", "PP3\_4A-3", "Yoshida", "order 1", "order 2", "order 3", "order 4", 'Location','southeast') 
xlabel("$\Delta t$", 'Interpreter','latex')
ylabel("Error")
xlim([10^-5, 10^-3.5])
%ylim([10^-9.5, 10^-1])
set(gca,'FontSize',24)

==> code/ADR_convergence.m <==
clear all, close all
% data organized in: dt, N_step, error, order 
kiops_epi2=[0.0025 40 0.013477445483779245 0.6442764174022325
0.00125 80 0.002958070098510539 2.187818927837323
0.000625 160 0.0007134338342243476 2.05180469934107
0.0005 200 0.00045490467317285736 2.0166471689750485
0.0004 250 0.0002905584808439372 2.008944546343114];

kiops_epi3=[0.0025 40 0.006044253366178296 1.6561655979870709
0.00125 80 0.0007671027391847341 2.978072419391793
0.000625 160 9.591848502149066e-05 2.9995390354240317
0.0005 200 4.9084308237366064e-05 3.0023691770302534
0.0004 250 2.5114548135976208e-05 3.002964265378561]; 

kiops_epi4=[0.0025 40 0.00037903082298391223 1.4810638966722518
0.00125 80 2.5009040316239392e-05 3.9217935714060292
0.000625 160 1.5793615285496203e-06 3.9850363387539205
0.0005 200 6.473736768570161e-07 3.996764694124884
0.0004 250 2.7106495965603e-07 3.90136833474653]; 

rk23_epi2=[0.0025 40 0.013477440130081956 0.6442764768273607
0.00125 80 0.0029580608170196817 2.1878228814789793
0.000625 160 0.0007134226177374579 2.0518228545993944
0.0005 200 0.0004548931369220515 2.0166903612447156
0.0004 250 0.0002905467095008487 2.009012456024346]; 

rk23_epi3=[0.0025 40 0.006044265782808403 1.6565054518648972
0.00125 80 0.0007671133018304689 2.9780555179993717
0.000625 160 9.592795614063943e-05 2.999416453922774
0.0005 200 4.909342865168594e-05 3.001979035878278
0.0004 250 2.512350005359059e-05 3.002199797601094];

rk23_epi4=[]; 

dp_epi2 = [0.0025 40 0.013474340068405333 2.0936466632310724
0.00125 80 0.0029563616944577706 2.1883199248249996
0.000625 160 0.0007123567290132197 2.0531509960422802
0.0005 200 0.0004544636355666965 2.014223160503326
0.0004 250 0.0002903781710004456 2.0073794946353547]; 

dp_epi3 = [0.0025 40 0.00604131349333522 2.9917213375164766
0.00125 80 0.0007632834784395923 2.9845713831512763
0.000625 160 9.452253030903142e-05 3.01348880900053
0.0005 200 4.8516401250508705e-05 2.9888218020793356
0.0004 250 2.4883299330811174e-05 2.9922668081580412]; 

dp_epi4 = []; 

figure 
loglog(kiops_epi2(:,1), kiops_epi2(:,3),'-s', 'LineWidth', 5,'MarkerSize',10); 
hold on
loglog(kiops_epi3(:,1), kiops_epi3(:,3), '-v', 'LineWidth', 5,'MarkerSize',10);  
loglog(kiops_epi4(:,1), kiops_epi4(:,3), '-<', 'LineWidth', 5,'MarkerSize',10); 
loglog(kiops_epi2(:,1), 10^3*kiops_epi2(:,1).^2, 'k--', 'LineWidth', 3);  
loglog(kiops_epi2(:,1), 10^5.2*kiops_epi2(:,1).^3, 'k:', 'LineWidth', 3); 
loglog(kiops_epi2(:,1), 10^6.5*kiops_epi2(:,1).^4, 'k:', 'LineWidth', 3); 
legend("EPI2 with kiops", "EPI3 with kiops", "EPI4 with kiops", "order 2", "order 3", "order 4", 'Location','northwest') 
xlabel("$\Delta t$", 'Interpreter','latex')
ylabel("Error")
%xlim([10^-2.3, 10^-0.5])
%ylim([10^-9.5, 10^-1])
set(gca,'FontSize',24)

figure 
loglog(rk23_epi2(:,1), rk23_epi2(:,3),'-s', 'LineWidth', 5,'MarkerSize',10); 
hold on
loglog(rk23_epi3(:,1), rk23_epi3(:,3), '-v', 'LineWidth', 5,'MarkerSize',10);  
loglog(rk23_epi4(:,1), rk23_epi4(:,3), '-<', 'LineWidth', 5,'MarkerSize',10); 
loglog(rk23_epi2(:,1), 10^3*rk23_epi2(:,1).^2, 'k--', 'LineWidth', 3);  
loglog(rk23_epi2(:,1), 10^5.2*rk23_epi2(:,1).^3, 'k:', 'LineWidth', 3); 
loglog(rk23_epi2(:,1), 10^6.5*rk23_epi2(:,1).^4, 'k:', 'LineWidth', 3); 
legend("EPI2 with RK23", "EPI3 with RK23", "EPI4 with RK23", "order 2", "order 3", "order 4", 'Location','northwest') 
xlabel("$\Delta t$", 'Interpreter','latex')
ylabel("Error")
%xlim([10^-2.3, 10^-0.5])
%ylim([10^-9.5, 10^-1])
set(gca,'FontSize',24)


figure 
loglog(dp_epi2(:,1), dp_epi2(:,3),'-s', 'LineWidth', 5,'MarkerSize',10); 
hold on
loglog(dp_epi3(:,1), dp_epi3(:,3), '-v', 'LineWidth', 5,'MarkerSize',10);  
loglog(dp_epi4(:,1), dp_epi4(:,3), '-<', 'LineWidth', 5,'MarkerSize',10); 
loglog(dp_epi2(:,1), 10^3*dp_epi2(:,1).^2, 'k--', 'LineWidth', 3);  
loglog(dp_epi2(:,1), 10^5.2*dp_epi2(:,1).^3, 'k:', 'LineWidth', 3); 
loglog(dp_epi2(:,1), 10^6.5*dp_epi2(:,1).^4, 'k:', 'LineWidth', 3); 
legend("EPI2 with Dormand-Prince", "EPI3 with Dormand-Prince", "EPI4 with Dormand-Prince", "order 2", "order 3", "order 4", 'Location','northwest') 
xlabel("$\Delta t$", 'Interpreter','latex')
ylabel("Error")
%xlim([10^-2.3, 10^-0.5])
%ylim([10^-9.5, 10^-1])
set(gca,'FontSize',24)



==> code/Complex_ODE_convergence.m <==
clear all, close all
Strang=[
0.25 400 0.0034552120833775696 2.725670005893994 6.3274
0.125 800 0.000864237015617789 1.999275338409639 6.3986
0.0625 1600 0.00021608675394509355 1.9998163853345974 7.0257
0.03125 3200 5.402341349198242e-05 1.9999539329939706 7.9721
0.015625 6400 1.3505961617551973e-05 1.9999884373645587 10.8367
0.013888888888888888 7200 1.0671383196801876e-05 1.9999951338767947 11.5202
0.006944444444444444 14400 2.6678503330360985e-06 1.9999975482328765 12.3236];

CLT2 = [
0.25 400 0.009887510193425259 2.2200590025815075 7.8842
0.125 800 0.0026022670611061103 1.9258382487733128 8.4804
0.0625 1600 0.0006670128271941217 1.9639826171668715 9.3766
0.03125 3200 0.0001688020618329704 1.9823819799118556 10.3008
0.015625 6400 4.2455584260309566e-05 1.9913062942752002 12.4326
0.013888888888888888 7200 3.356750263167225e-05 1.9943452514722462 13.1144
0.006944444444444444 14400 8.41420060465399e-06 1.9961670876192958 15.2105
];


PP3=[
0.25 400 6.33130861687905e-05 4.649045584540164 13.3487
0.125 800 7.441347031880471e-06 3.088868014221159 14.4964
0.0625 1600 9.143442343304608e-07 3.0247544798125183 15.8072
0.03125 3200 1.1374794516115915e-07 3.0068969330709323 19.4429
0.015625 6400 1.4196751608013499e-08 3.002207717314718 25.4897
0.013888888888888888 7200 9.967999312891825e-09 3.0024127273862065 26.3044
0.006944444444444444 14400 1.2453719509187663e-09 3.000727277542055 38.6892];


CLT3 = [
0.25 400 0.00040948265278817553 3.7513033481097553 10.9105
0.125 800 5.118003238556436e-05 3.0001493698251793 10.7681
0.0625 1600 6.407411924096338e-06 2.9977674127169043 12.3288
0.03125 3200 8.018581485413624e-07 2.998322795792603 14.6598
0.015625 6400 1.0029743954675035e-07 2.9990622651125065 16.3850
0.013888888888888888 7200 7.0447952851099e-08 2.9992942955147974 18.4503
0.006944444444444444 14400 8.809073429799843e-09 2.9994955994744172 20.9808];


Strang_R = [0.25 400 0.0034552120831371873 2.7256700059274506 10.9425
0.125 800 0.0008642370154076386 1.9992753386600792 11.3104
0.0625 1600 0.00021608675372159077 1.9998163864759952 14.5160
0.03125 3200 5.402341329760269e-05 1.9999539366926729 16.6143
0.015625 6400 1.3505961441585732e-05 1.999988450970209 21.7581
0.013888888888888888 7200 1.067138294783504e-05 1.9999952213388144 21.1738
0.006944444444444444 14400 2.667850206796132e-06 1.9999975828411969 20.9941
];


CLT2_R = [0.25 400 0.009887510194701776 2.2200590025194216 18.8482
0.125 800 0.0026022670624197553 1.9258382482312868 17.5368
0.0625 1600 0.0006670128284320047 1.9639826152177144 19.9773
0.03125 3200 0.00016880206286967552 1.982381973728923 20.7680
0.015625 6400 4.2455585495441646e-05 1.991306261164207 25.5045
0.013888888888888888 7200 3.3567503370022957e-05 1.9943453117214769 36.4339
0.006944444444444444 14400 8.414223985135697e-06 1.9961631105515327 32.6887
];


PP3_R=[0.25 400 6.331308739456688e-05 4.649045575229706 27.3802
0.125 800 7.441348341682673e-06 3.0888677882139697 25.7039
0.0625 1600 9.143456527708149e-07 3.0247524956713736 27.5310
0.03125 3200 1.1374935711492467e-07 3.006881263081621 33.4771
0.015625 6400 1.4198043668142378e-08 3.0020943302838003 42.5973
0.013888888888888888 7200 9.970112832331572e-09 3.0013854049733912 44.6673
0.006944444444444444 14400 1.2454183589486728e-09 3.0009793802510414 61.0393
];


CLT3_R= [0.25 400 0.00040948265409719337 3.751303346572439 19.4314
0.125 800 5.11800335731636e-05 3.000149340960333 20.2365
0.0625 1600 6.407413130795213e-06 2.997767174492999 22.4450
0.03125 3200 8.018594410550454e-07 2.9983207420176816 27.3698
0.015625 6400 1.0037876455870971e-07 2.9978952720991745 31.6288
0.013888888888888888 7200 7.044866477538889e-08 3.0060898767538804 33.9709
0.006944444444444444 14400 8.809023485996594e-09 2.9995183583189453 63.0195
];

markersize = 8;
linewidth = 2;

loglog(Strang(:,1), Strang(:,3),'-o', 'MarkerSize', markersize, 'LineWidth', linewidth); 
hold on
loglog(CLT2(:,1), CLT2(:,3), '-v', 'MarkerSize', markersize, 'LineWidth', linewidth);  
loglog(CLT3(:,1), CLT3(:,3), '-s', 'MarkerSize', markersize, 'LineWidth', linewidth); 
loglog(CLT2(:,1), 0.1*CLT2(:,1).^2, 'k--', 'LineWidth',  linewidth);  
loglog(CLT2(:,1), 0.05*CLT2(:,1).^3, 'k:', 'LineWidth',  linewidth); 
legend("Strang", "CLT2", "CLT3", "order 2", "order 3", 'Location','southeast') 
xlabel("$\Delta t$", 'Interpreter','latex')
ylabel("Error")
xlim([10^-2.1, 10^-0.8])
ylim([10^-9.5, 10^-1])
%set(gca,'FontSize',24)



==> code/Complex_ODE_work_precision.m <==
%clear all, close all

subintegrator = "RK3";
LegendFontSize=20;

if subintegrator == "RK3"
    % RK3 subintegrators
    Strang =[
    0.1 1000 0.006213586933934038 1.6960851236717955 0.2260
    0.05 2000 0.00016079966971449723 5.272089989034287 0.4260
    0.025 4000 3.758115174589224e-05 2.0971832565151796 0.8251
    0.0125 8000 8.959220422646425e-06 2.0685641733385363 1.6007
    0.00625 16000 2.196026664239213e-06 2.028477631411059 3.7844];


    CLT2 = [
    0.1 1000 0.0016754163704420142 2.1335997284045276 0.2778
    0.05 2000 0.000433397017363408 1.9507585452698 0.7334
    0.025 4000 0.00010891296232475465 1.9925135575774773 1.0945
    0.0125 8000 2.728954660652655e-05 1.9967553365396886 2.1431
    0.00625 16000 6.828492734951905e-06 1.998709355424885 4.3020];


    PP3 =[
    0.1 1000 0.00020051904231334203 2.8422437534762466 0.8566
    0.05 2000 1.4769365135955112e-05 3.7630595308622903 1.5169
    0.025 4000 1.8585807361193165e-06 2.9903345480486783 3.0527
    0.0125 8000 2.3348989937706086e-07 2.992769313408637 6.0849
    0.00625 16000 2.9254925654996306e-08 2.996608684244685 12.5850];


    CLT3 = [
    0.1 1000 5.2030763882147086e-05 3.2925757379169593 0.5428
    0.05 2000 5.353220186246502e-06 3.2808859889191093 1.1553
    0.025 4000 6.679619821981144e-07 3.00256909660741 2.2344
    0.0125 8000 8.376711415923545e-08 2.9953101148934267 4.3810
    0.00625 16000 1.050087934420992e-08 2.995873828119568 8.1499];


    Strang_R =[
    0.1 1000 0.0062135869339347265 1.6960851236717585 0.4770
    0.05 2000 0.0001607996697145771 5.27208998903373 0.8924
    0.025 4000 3.758115174591341e-05 2.0971832565150836 1.6902
    0.0125 8000 8.959220422330824e-06 2.06856417339017 3.7626
    0.00625 16000 2.1960266641499007e-06 2.028477631418913 6.3931];


    CLT2_R = [
    0.1 1000 0.0016754163704419329 2.1335997284045436 0.6060
    0.05 2000 0.00043339701736332 1.9507585452700227 1.3860
    0.025 4000 0.00010891296232453141 1.9925135575801416 2.0938
    0.0125 8000 2.728954660637745e-05 1.996755336544614 4.0702
    0.00625 16000 6.828492736027675e-06 1.9987093551897186 8.2705];


    PP3_R=[
    0.1 1000 0.0002005190423149246 2.8422437534736122 1.5557
    0.05 2000 1.4769365136069379e-05 3.763059530862515 3.1344
    0.025 4000 1.8585807363375556e-06 2.9903345478904346 5.6003
    0.0125 8000 2.33489899225201e-07 2.992769314516358 10.6680
    0.00625 16000 2.925492554945652e-08 2.9966086885110212 21.3355];


    CLT3_R = [
    0.1 1000 5.2030763882797154e-05 3.2925757379127893 0.9830
    0.05 2000 5.353220186368414e-06 3.280885988904279 1.9214
    0.025 4000 6.679619816519949e-07 3.002569097819799 3.7921
    0.0125 8000 8.37671148674605e-08 2.9953101015163517 7.6677
    0.00625 16000 1.0500879075876257e-08 2.99587387718294 15.2404];

elseif subintegrator == "EXACT"
    % EXACT subintegrators
    Strang =[
    0.5 200 0.01379456659644555 3.0898780297886375 4.8411
    0.25 400 0.0034552120833775696 1.9972539581047069 4.8921
    0.125 800 0.000864237015617789 1.999275338409639 5.0442
    0.0625 1600 0.00021608675394509355 1.9998163853345974 5.3513
    0.03125 3200 5.402341349198242e-05 1.9999539329939706 6.2883
    0.015625 6400 1.3505961617551973e-05 1.9999884373645587 8.4523
    0.0078125 12800 3.376497516204466e-06 1.9999969612910675 8.6970];


    CLT2=[
    0.5 200 0.035625949385162926 2.405463864576693 5.9626
    0.25 400 0.009887510193425259 1.8492492785911363 6.0955
    0.125 800 0.0026022670611061103 1.9258382487733128 6.6078
    0.0625 1600 0.0006670128271941217 1.9639826171668715 7.0309
    0.03125 3200 0.0001688020618329704 1.9823819799118556 7.9799
    0.015625 6400 4.2455584260309566e-05 1.9913062942752002 9.6184
    0.0078125 12800 1.0645693062672845e-05 1.995684450468306 11.6861];


    PP3 = [
    0.5 200 0.0006165525766491718 5.331744226777956 9.6514
    0.25 400 6.33130861687905e-05 3.2836483000645793 10.2325
    0.125 800 7.441347031880471e-06 3.088868014221159 11.1948
    0.0625 1600 9.143442343304608e-07 3.0247544798125183 12.2745
    0.03125 3200 1.1374794516115915e-07 3.0068969330709323 15.0313
    0.015625 6400 1.4196751608013499e-08 3.002207717314718 20.8223
    0.0078125 12800 1.773212262048442e-09 3.0011237118275194 29.3704];


    CLT3 = [
    0.5 200 0.0033205461431722798 4.117181868947545 7.3570
    0.25 400 0.00040948265278817553 3.0195463064341777 7.8371
    0.125 800 5.118003238556436e-05 3.0001493698251793 8.5103
    0.0625 1600 6.407411924096338e-06 2.9977674127169043 9.6924
    0.03125 3200 8.018581485413624e-07 2.998322795792603 11.5892
    0.015625 6400 1.0029743954675035e-07 2.9990622651125065 11.8018
    0.0078125 12800 1.2541978034010883e-08 2.999447973356853 19.5011];


    Strang_R =[
    0.5 200 0.013794566596329263 3.0898780297947184 8.0976
    0.25 400 0.0034552120831371873 1.9972539581929145 8.2261
    0.125 800 0.0008642370154076386 1.9992753386600792 8.4616
    0.0625 1600 0.00021608675372159077 1.9998163864759952 9.0504
    0.03125 3200 5.402341329760269e-05 1.9999539366926729 10.2789
    0.015625 6400 1.3505961441585732e-05 1.999988450970209 13.8493
    0.0078125 12800 3.3764973946357853e-06 1.9999969944378406 14.8254];


    CLT2_R =[
    0.5 200 0.035625949386180765 2.405463864556084 13.3198
    0.25 400 0.009887510194701776 1.8492492784460968 12.7666
    0.125 800 0.0026022670624197553 1.9258382482312868 12.9265
    0.0625 1600 0.0006670128284320047 1.9639826152177144 15.2408
    0.03125 3200 0.00016880206286967552 1.982381973728923 15.9350
    0.015625 6400 4.2455585495441646e-05 1.991306261164207 20.9097
    0.0078125 12800 1.0645693677699534e-05 1.9956844090917947 25.5632];


    PP3_R = [
    0.5 200 0.000616552577832819 5.331744225393125 22.3082
    0.25 400 6.331308739456688e-05 3.2836482749028666 20.1541
    0.125 800 7.441348341682673e-06 3.0888677882139697 21.8718
    0.0625 1600 9.143456527708149e-07 3.0247524956713736 24.6620
    0.03125 3200 1.1374935711492467e-07 3.006881263081621 27.1737
    0.015625 6400 1.4198043668142378e-08 3.0020943302838003 33.5313
    0.0078125 12800 1.773299173460083e-09 3.0011842970679936 44.4032];


    CLT3_R =[
    0.5 200 0.0033205461444950723 4.117181868660184 15.0541
    0.25 400 0.00040948265409719337 3.019546302396948 14.6954
    0.125 800 5.11800335731636e-05 3.000149340960333 15.5948
    0.0625 1600 6.407413130795213e-06 2.997767174492999 16.5537
    0.03125 3200 8.018594410550454e-07 2.9983207420176816 19.6609
    0.015625 6400 1.0037876455870971e-07 2.9978952720991745 23.1860
    0.0078125 12800 1.254196803192478e-08 3.000618442379299 32.7559];
end

linewidth = 3;
markersize = 8;
% work precision plot
nexttile
loglog(Strang(:,5), Strang(:,3),'b-s', 'LineWidth', linewidth,'MarkerSize',markersize);
hold on
loglog(Strang_R(:,5), Strang_R(:,3),'b--s', 'LineWidth', linewidth,'MarkerSize',markersize);
legend("Strang complexODE","Strang realODE", 'Location','northeast')
xlabel("time (s)")
ylabel("Error")
xticks([10^-0.5, 10^-0.2, 10^0, 10^0.2, 10^0.4, 10^0.6, 10^0.8])
%XTickLabels = cellstr(num2str(round(log10(XTick(:))), '10^%d'));
  
grid on
xlim([10^-1, 10^1.5])
ylim([10^-9.5, 10^-1])
set(gca, 'FontSize', LegendFontSize)
hold off


nexttile
loglog(CLT2(:,5), CLT2(:,3), 'r-v', 'LineWidth', linewidth,'MarkerSize',markersize);
hold on
loglog(CLT2_R(:,5), CLT2_R(:,3),'r--v', 'LineWidth', linewidth,'MarkerSize',markersize);
legend("CLT2 complexODE", "CLT2 realODE", 'Location','northeast')
xlabel("time (s)")
ylabel("Error")
xticks([10^-0.5, 10^-0.2, 10^0, 10^0.2, 10^0.4, 10^0.6, 10^0.8])
grid on
xlim([10^-1, 10^1.5])
ylim([10^-9.5, 10^-1])
set(gca,'FontSize',LegendFontSize)
hold off


nexttile
loglog(CLT3(:,5), CLT3(:,3), 'g-<', 'LineWidth', linewidth,'MarkerSize',markersize);
hold on
loglog(CLT3_R(:,5), CLT3_R(:,3),'g--<', 'LineWidth', linewidth,'MarkerSize',markersize);
legend("CLT3 complexODE", "CLT3 realODE", 'Location','northeast')
xlabel("time (s)")
ylabel("Error")
xticks([10^-0.5, 10^-0.2, 10^0, 10^0.2, 10^0.4, 10^0.6, 10^0.8])
grid on
xlim([10^-1, 10^1.5])
ylim([10^-9.5, 10^-1])
set(gca,'FontSize',LegendFontSize)
hold off

%sgt = sgtitle("Work Precision Diagrams with " + subintegrator + " subintegrator");
%sgt.FontSize = 24;


==> code/brusselator_convergence.m <==
clear all; close all;
MRI_IMEX3 = [0.1332193426425381, 0.013442098993228777, 0.002255732792069006, 0.00038569454767376795, 4.909102517475247e-05, 5.993120480540488e-06, 7.815691931857577e-07, 9.975171785970194e-08;
1.5, 0.75, 0.375, 0.1875, 0.09375, 0.046875, 0.0234375, 0.01171875];
MRI_IRK2 = [0.1595616500735011, 0.04009309198556561, 0.010144427431830994, 0.0026595291228452764, 0.0007110142578973881, 0.0002933488910736065, 0.00010560350429584518, 1.2102849642651469e-05;
0.75, 0.375, 0.1875, 0.09375, 0.046875, 0.0234375, 0.01171875, 0.005859375];
MRI_ESDIRK3a = [0.19184177983667136, 0.020894393472101213, 0.0033887080240172594, 0.0005425151173410725, 7.454558857235544e-05, 9.51653409069843e-06, 1.2352799507631627e-06, 1.5729410300256477e-07;
1.5, 0.75, 0.375, 0.1875, 0.09375, 0.046875, 0.0234375, 0.01171875];
GARK_6 = [.004750997763646067, 0.00048023563328569436, 0.00012069908818929661, 3.1338546418234075e-05, 8.114469167408768e-06, 2.3861773802055e-05, 1.160040590171177e-06, 1.407743780176567e-07;
0.09375, 0.046875, 0.0234375, 0.01171875, 0.005859375, 0.0029296875, 0.00146484375, 0.000732421875];

markersize = 8;
linewidth = 2;
loglog(MRI_IMEX3(2,:), MRI_IMEX3(1,:), '-o', 'MarkerSize', markersize, 'LineWidth', linewidth);
hold on
loglog(MRI_IRK2(2,:), MRI_IRK2(1,:), '-v', 'MarkerSize', markersize, 'LineWidth', linewidth);
loglog(MRI_ESDIRK3a(2,:), MRI_ESDIRK3a(1,:), '-s', 'MarkerSize',markersize, 'LineWidth', linewidth);
loglog(GARK_6(2,:), GARK_6(1,:), '-+', 'MarkerSize', markersize, 'LineWidth',linewidth);
loglog([1 .1 .01], 0.1*[1 .1 .01].^2, 'k--', 'LineWidth', linewidth);
loglog([1 .1 .01], 1e-2*[1 .1 .01].^3, 'k:', 'LineWidth', linewidth);
legend("MRI-IMEX3", "MRI-IRK2", "GARK-6", "MRI-ESDIRK3a", "order 2", "order 3", 'Location', 'northwest');
xlabel("$\Delta t$", 'Interpreter','latex')
ylabel("Error")
xlim([10^-3.3 10^0.5]);


==> code/format_plot.m <==
figwidth=10;
figheight=5;
set(gcf, 'paperpositionmode', 'manual');
set(gcf, 'PaperUnits', 'inches');
set(gcf, 'PaperSize', [figwidth figheight]);
set(gcf, 'PaperPosition', [0 0 figwidth figheight]);
set(gcf, 'Position', get(gcf, 'OuterPosition') - get(gca, 'TightInset') * [-1 0 1 0; 0 -1 0 1; 0 0 1 0; 0 0 0 1]);

